New Factorizations of Yang-Mills Amplitudes

We propose a new factorization pattern for tree-level Yang-Mills (YM) amplitudes, where they decompose into a sum of gluings of two lower-point amplitudes by setting specific two-point non-planar Mandelstam variables within a rectangular configuration to zero. This approach manifests the hidden zeros of YM amplitudes recently identified. Furthermore, by setting specific Lorentz products involving polarization vectors to zero, the amplitudes further reduce to a sum of products of three currents. These novel factorizations provide a fresh perspective on the structure of YM amplitudes, potentially enhancing our understanding and calculation of these fundamental quantities.

==> anc/X_s,rho_.m <==
(* 
Here are all the ratio functions X(s,\rho) for m=1,2,3,4.  
X(s,\rho) for m=5 are put in another file.
*)


{{X[s, {}] -> 1}, {X[s, {2}] -> (s[1, 2] + s[2, 3])/s[1, 2], 
  X[s, {1}] -> -(s[1, 3]/s[1, 2])}, 
 {X[s, {2, 3}] -> ((s[1, 2] + s[2, 3] + s[2, 4])*(s[1, 2] + s[1, 3] + 
      s[2, 3] + s[3, 4]))/(s[1, 2]*s[1, 2, 3]), 
  X[s, {3, 2}] -> (s[2, 4]*(s[1, 3] + s[2, 3] + s[3, 4]))/
    (s[1, 2]*s[1, 2, 3]), X[s, {1, 3}] -> 
   (-(s[1, 2]*s[1, 3]*s[2, 3]) - s[1, 3]^2*s[2, 3] - 
     s[1, 2]*s[1, 4]*s[2, 3] - s[1, 3]*s[1, 4]*s[2, 3] - s[1, 3]*s[2, 3]^2 - 
     s[1, 4]*s[2, 3]^2 - s[1, 2]*s[1, 4]*s[3, 4] - s[1, 3]*s[2, 3]*s[3, 4] - 
     s[1, 4]*s[2, 3]*s[3, 4])/(s[1, 2]*s[2, 3]*s[1, 2, 3]), 
  X[s, {3, 1}] -> -((s[1, 4]*(s[1, 2] + s[2, 3])*(s[1, 3] + s[2, 3] + 
       s[3, 4]))/(s[1, 2]*s[2, 3]*s[1, 2, 3])), 
  X[s, {1, 2}] -> ((s[1, 4] - s[2, 3])*s[2, 4])/(s[2, 3]*s[1, 2, 3]), 
  X[s, {2, 1}] -> (s[1, 4]*(s[1, 2] + s[2, 3] + s[2, 4]))/
    (s[2, 3]*s[1, 2, 3])}, 
 {X[s, {2, 3, 4}] -> ((s[1, 2] + s[2, 3] + s[2, 4] + s[2, 5])*
     (s[1, 2] + s[1, 3] + s[2, 3] + s[3, 4] + s[3, 5])*
     (s[1, 2] + s[1, 3] + s[1, 4] + s[2, 3] + s[2, 4] + s[3, 4] + s[4, 5]))/
    (s[1, 2]*s[1, 2, 3]*s[1, 2, 3, 4]), X[s, {2, 4, 3}] -> 
   ((s[1, 2] + s[2, 3] + s[2, 4] + s[2, 5])*s[3, 5]*
     (s[1, 4] + s[2, 4] + s[3, 4] + s[4, 5]))/(s[1, 2]*s[1, 2, 3]*
     s[1, 2, 3, 4]), X[s, {3, 2, 4}] -> 
   ((s[2, 4] + s[2, 5])*(s[1, 3] + s[2, 3] + s[3, 4] + s[3, 5])*
     (s[1, 2] + s[1, 3] + s[1, 4] + s[2, 3] + s[2, 4] + s[3, 4] + s[4, 5]))/
    (s[1, 2]*s[1, 2, 3]*s[1, 2, 3, 4]), X[s, {3, 4, 2}] -> 
   (s[2, 5]*(s[1, 3] + s[2, 3] + s[3, 4] + s[3, 5])*
     (s[1, 2] + s[1, 3] + s[1, 4] + s[2, 3] + s[2, 4] + s[3, 4] + s[4, 5]))/
    (s[1, 2]*s[1, 2, 3]*s[1, 2, 3, 4]), X[s, {4, 2, 3}] -> 
   ((s[1, 2] + s[2, 3] + s[2, 5])*s[3, 5]*(s[1, 4] + s[2, 4] + s[3, 4] + 
      s[4, 5]))/(s[1, 2]*s[1, 2, 3]*s[1, 2, 3, 4]), 
  X[s, {4, 3, 2}] -> -((s[2, 5]*(s[1, 2] - s[3, 5])*(s[1, 4] + s[2, 4] + 
       s[3, 4] + s[4, 5]))/(s[1, 2]*s[1, 2, 3]*s[1, 2, 3, 4])), 
  X[s, {1, 3, 4}] -> (-(s[1, 2]^2*s[1, 3]*s[2, 3]^2) - 
     2*s[1, 2]*s[1, 3]^2*s[2, 3]^2 - s[1, 3]^3*s[2, 3]^2 - 
     s[1, 2]^2*s[1, 4]*s[2, 3]^2 - 3*s[1, 2]*s[1, 3]*s[1, 4]*s[2, 3]^2 - 
     2*s[1, 3]^2*s[1, 4]*s[2, 3]^2 - s[1, 2]*s[1, 4]^2*s[2, 3]^2 - 
     s[1, 3]*s[1, 4]^2*s[2, 3]^2 - s[1, 2]^2*s[1, 5]*s[2, 3]^2 - 
     2*s[1, 2]*s[1, 3]*s[1, 5]*s[2, 3]^2 - s[1, 3]^2*s[1, 5]*s[2, 3]^2 - 
     s[1, 2]*s[1, 4]*s[1, 5]*s[2, 3]^2 - s[1, 3]*s[1, 4]*s[1, 5]*s[2, 3]^2 - 
     2*s[1, 2]*s[1, 3]*s[2, 3]^3 - 2*s[1, 3]^2*s[2, 3]^3 - 
     2*s[1, 2]*s[1, 4]*s[2, 3]^3 - 3*s[1, 3]*s[1, 4]*s[2, 3]^3 - 
     s[1, 4]^2*s[2, 3]^3 - 2*s[1, 2]*s[1, 5]*s[2, 3]^3 - 
     2*s[1, 3]*s[1, 5]*s[2, 3]^3 - s[1, 4]*s[1, 5]*s[2, 3]^3 - 
     s[1, 3]*s[2, 3]^4 - s[1, 4]*s[2, 3]^4 - s[1, 5]*s[2, 3]^4 - 
     s[1, 2]^2*s[1, 3]*s[2, 3]*s[2, 4] - 2*s[1, 2]*s[1, 3]^2*s[2, 3]*
      s[2, 4] - s[1, 3]^3*s[2, 3]*s[2, 4] - s[1, 2]^2*s[1, 4]*s[2, 3]*
      s[2, 4] - 3*s[1, 2]*s[1, 3]*s[1, 4]*s[2, 3]*s[2, 4] - 
     2*s[1, 3]^2*s[1, 4]*s[2, 3]*s[2, 4] - s[1, 2]*s[1, 4]^2*s[2, 3]*
      s[2, 4] - s[1, 3]*s[1, 4]^2*s[2, 3]*s[2, 4] - 
     s[1, 2]^2*s[1, 5]*s[2, 3]*s[2, 4] - 2*s[1, 2]*s[1, 3]*s[1, 5]*s[2, 3]*
      s[2, 4] - s[1, 3]^2*s[1, 5]*s[2, 3]*s[2, 4] - 
     s[1, 2]*s[1, 4]*s[1, 5]*s[2, 3]*s[2, 4] - s[1, 3]*s[1, 4]*s[1, 5]*
      s[2, 3]*s[2, 4] - 3*s[1, 2]*s[1, 3]*s[2, 3]^2*s[2, 4] - 
     3*s[1, 3]^2*s[2, 3]^2*s[2, 4] - 3*s[1, 2]*s[1, 4]*s[2, 3]^2*s[2, 4] - 
     4*s[1, 3]*s[1, 4]*s[2, 3]^2*s[2, 4] - s[1, 4]^2*s[2, 3]^2*s[2, 4] - 
     3*s[1, 2]*s[1, 5]*s[2, 3]^2*s[2, 4] - 3*s[1, 3]*s[1, 5]*s[2, 3]^2*
      s[2, 4] - s[1, 4]*s[1, 5]*s[2, 3]^2*s[2, 4] - 
     2*s[1, 3]*s[2, 3]^3*s[2, 4] - 2*s[1, 4]*s[2, 3]^3*s[2, 4] - 
     2*s[1, 5]*s[2, 3]^3*s[2, 4] - s[1, 2]*s[1, 3]*s[2, 3]*s[2, 4]^2 - 
     s[1, 3]^2*s[2, 3]*s[2, 4]^2 - s[1, 2]*s[1, 4]*s[2, 3]*s[2, 4]^2 - 
     s[1, 3]*s[1, 4]*s[2, 3]*s[2, 4]^2 - s[1, 2]*s[1, 5]*s[2, 3]*s[2, 4]^2 - 
     s[1, 3]*s[1, 5]*s[2, 3]*s[2, 4]^2 - s[1, 3]*s[2, 3]^2*s[2, 4]^2 - 
     s[1, 4]*s[2, 3]^2*s[2, 4]^2 - s[1, 5]*s[2, 3]^2*s[2, 4]^2 - 
     s[1, 2]^2*s[1, 3]*s[2, 3]*s[3, 4] - 2*s[1, 2]*s[1, 3]^2*s[2, 3]*
      s[3, 4] - s[1, 3]^3*s[2, 3]*s[3, 4] - 2*s[1, 2]^2*s[1, 4]*s[2, 3]*
      s[3, 4] - 4*s[1, 2]*s[1, 3]*s[1, 4]*s[2, 3]*s[3, 4] - 
     2*s[1, 3]^2*s[1, 4]*s[2, 3]*s[3, 4] - 2*s[1, 2]*s[1, 4]^2*s[2, 3]*
      s[3, 4] - s[1, 3]*s[1, 4]^2*s[2, 3]*s[3, 4] - 
     2*s[1, 2]^2*s[1, 5]*s[2, 3]*s[3, 4] - 3*s[1, 2]*s[1, 3]*s[1, 5]*s[2, 3]*
      s[3, 4] - s[1, 3]^2*s[1, 5]*s[2, 3]*s[3, 4] - 
     2*s[1, 2]*s[1, 4]*s[1, 5]*s[2, 3]*s[3, 4] - s[1, 3]*s[1, 4]*s[1, 5]*
      s[2, 3]*s[3, 4] - 4*s[1, 2]*s[1, 3]*s[2, 3]^2*s[3, 4] - 
     4*s[1, 3]^2*s[2, 3]^2*s[3, 4] - 5*s[1, 2]*s[1, 4]*s[2, 3]^2*s[3, 4] - 
     6*s[1, 3]*s[1, 4]*s[2, 3]^2*s[3, 4] - 2*s[1, 4]^2*s[2, 3]^2*s[3, 4] - 
     5*s[1, 2]*s[1, 5]*s[2, 3]^2*s[3, 4] - 4*s[1, 3]*s[1, 5]*s[2, 3]^2*
      s[3, 4] - 2*s[1, 4]*s[1, 5]*s[2, 3]^2*s[3, 4] - 
     3*s[1, 3]*s[2, 3]^3*s[3, 4] - 3*s[1, 4]*s[2, 3]^3*s[3, 4] - 
     3*s[1, 5]*s[2, 3]^3*s[3, 4] - s[1, 2]^2*s[1, 4]*s[2, 4]*s[3, 4] - 
     s[1, 2]*s[1, 3]*s[1, 4]*s[2, 4]*s[3, 4] - s[1, 2]*s[1, 4]^2*s[2, 4]*
      s[3, 4] - s[1, 2]^2*s[1, 5]*s[2, 4]*s[3, 4] - 
     s[1, 2]*s[1, 3]*s[1, 5]*s[2, 4]*s[3, 4] - s[1, 2]*s[1, 4]*s[1, 5]*
      s[2, 4]*s[3, 4] - 3*s[1, 2]*s[1, 3]*s[2, 3]*s[2, 4]*s[3, 4] - 
     3*s[1, 3]^2*s[2, 3]*s[2, 4]*s[3, 4] - 5*s[1, 2]*s[1, 4]*s[2, 3]*s[2, 4]*
      s[3, 4] - 4*s[1, 3]*s[1, 4]*s[2, 3]*s[2, 4]*s[3, 4] - 
     s[1, 4]^2*s[2, 3]*s[2, 4]*s[3, 4] - 5*s[1, 2]*s[1, 5]*s[2, 3]*s[2, 4]*
      s[3, 4] - 3*s[1, 3]*s[1, 5]*s[2, 3]*s[2, 4]*s[3, 4] - 
     s[1, 4]*s[1, 5]*s[2, 3]*s[2, 4]*s[3, 4] - 4*s[1, 3]*s[2, 3]^2*s[2, 4]*
      s[3, 4] - 4*s[1, 4]*s[2, 3]^2*s[2, 4]*s[3, 4] - 
     4*s[1, 5]*s[2, 3]^2*s[2, 4]*s[3, 4] - s[1, 2]*s[1, 4]*s[2, 4]^2*
      s[3, 4] - s[1, 2]*s[1, 5]*s[2, 4]^2*s[3, 4] - 
     s[1, 3]*s[2, 3]*s[2, 4]^2*s[3, 4] - s[1, 4]*s[2, 3]*s[2, 4]^2*s[3, 4] - 
     s[1, 5]*s[2, 3]*s[2, 4]^2*s[3, 4] - s[1, 2]^2*s[1, 4]*s[3, 4]^2 - 
     s[1, 2]*s[1, 3]*s[1, 4]*s[3, 4]^2 - s[1, 2]*s[1, 4]^2*s[3, 4]^2 - 
     s[1, 2]^2*s[1, 5]*s[3, 4]^2 - s[1, 2]*s[1, 3]*s[1, 5]*s[3, 4]^2 - 
     s[1, 2]*s[1, 4]*s[1, 5]*s[3, 4]^2 - 2*s[1, 2]*s[1, 3]*s[2, 3]*
      s[3, 4]^2 - 2*s[1, 3]^2*s[2, 3]*s[3, 4]^2 - 4*s[1, 2]*s[1, 4]*s[2, 3]*
      s[3, 4]^2 - 3*s[1, 3]*s[1, 4]*s[2, 3]*s[3, 4]^2 - 
     s[1, 4]^2*s[2, 3]*s[3, 4]^2 - 4*s[1, 2]*s[1, 5]*s[2, 3]*s[3, 4]^2 - 
     2*s[1, 3]*s[1, 5]*s[2, 3]*s[3, 4]^2 - s[1, 4]*s[1, 5]*s[2, 3]*
      s[3, 4]^2 - 3*s[1, 3]*s[2, 3]^2*s[3, 4]^2 - 3*s[1, 4]*s[2, 3]^2*
      s[3, 4]^2 - 3*s[1, 5]*s[2, 3]^2*s[3, 4]^2 - 2*s[1, 2]*s[1, 4]*s[2, 4]*
      s[3, 4]^2 - 2*s[1, 2]*s[1, 5]*s[2, 4]*s[3, 4]^2 - 
     2*s[1, 3]*s[2, 3]*s[2, 4]*s[3, 4]^2 - 2*s[1, 4]*s[2, 3]*s[2, 4]*
      s[3, 4]^2 - 2*s[1, 5]*s[2, 3]*s[2, 4]*s[3, 4]^2 - 
     s[1, 2]*s[1, 4]*s[3, 4]^3 - s[1, 2]*s[1, 5]*s[3, 4]^3 - 
     s[1, 3]*s[2, 3]*s[3, 4]^3 - s[1, 4]*s[2, 3]*s[3, 4]^3 - 
     s[1, 5]*s[2, 3]*s[3, 4]^3 - s[1, 2]^2*s[1, 4]*s[2, 3]*s[3, 5] - 
     s[1, 2]*s[1, 3]*s[1, 4]*s[2, 3]*s[3, 5] - s[1, 2]*s[1, 4]^2*s[2, 3]*
      s[3, 5] - s[1, 2]^2*s[1, 5]*s[2, 3]*s[3, 5] - 
     s[1, 2]*s[1, 3]*s[1, 5]*s[2, 3]*s[3, 5] - s[1, 2]*s[1, 4]*s[1, 5]*
      s[2, 3]*s[3, 5] - s[1, 2]*s[1, 3]*s[2, 3]^2*s[3, 5] - 
     s[1, 3]^2*s[2, 3]^2*s[3, 5] - 2*s[1, 2]*s[1, 4]*s[2, 3]^2*s[3, 5] - 
     2*s[1, 3]*s[1, 4]*s[2, 3]^2*s[3, 5] - s[1, 4]^2*s[2, 3]^2*s[3, 5] - 
     2*s[1, 2]*s[1, 5]*s[2, 3]^2*s[3, 5] - s[1, 3]*s[1, 5]*s[2, 3]^2*
      s[3, 5] - s[1, 4]*s[1, 5]*s[2, 3]^2*s[3, 5] - 
     s[1, 3]*s[2, 3]^3*s[3, 5] - s[1, 4]*s[2, 3]^3*s[3, 5] - 
     s[1, 5]*s[2, 3]^3*s[3, 5] - s[1, 2]^2*s[1, 4]*s[2, 4]*s[3, 5] - 
     s[1, 2]*s[1, 3]*s[1, 4]*s[2, 4]*s[3, 5] - s[1, 2]*s[1, 4]^2*s[2, 4]*
      s[3, 5] - s[1, 2]^2*s[1, 5]*s[2, 4]*s[3, 5] - 
     s[1, 2]*s[1, 3]*s[1, 5]*s[2, 4]*s[3, 5] - s[1, 2]*s[1, 4]*s[1, 5]*
      s[2, 4]*s[3, 5] - s[1, 2]*s[1, 3]*s[2, 3]*s[2, 4]*s[3, 5] - 
     s[1, 3]^2*s[2, 3]*s[2, 4]*s[3, 5] - 3*s[1, 2]*s[1, 4]*s[2, 3]*s[2, 4]*
      s[3, 5] - 2*s[1, 3]*s[1, 4]*s[2, 3]*s[2, 4]*s[3, 5] - 
     s[1, 4]^2*s[2, 3]*s[2, 4]*s[3, 5] - 3*s[1, 2]*s[1, 5]*s[2, 3]*s[2, 4]*
      s[3, 5] - s[1, 3]*s[1, 5]*s[2, 3]*s[2, 4]*s[3, 5] - 
     s[1, 4]*s[1, 5]*s[2, 3]*s[2, 4]*s[3, 5] - 2*s[1, 3]*s[2, 3]^2*s[2, 4]*
      s[3, 5] - 2*s[1, 4]*s[2, 3]^2*s[2, 4]*s[3, 5] - 
     2*s[1, 5]*s[2, 3]^2*s[2, 4]*s[3, 5] - s[1, 2]*s[1, 4]*s[2, 4]^2*
      s[3, 5] - s[1, 2]*s[1, 5]*s[2, 4]^2*s[3, 5] - 
     s[1, 3]*s[2, 3]*s[2, 4]^2*s[3, 5] - s[1, 4]*s[2, 3]*s[2, 4]^2*s[3, 5] - 
     s[1, 5]*s[2, 3]*s[2, 4]^2*s[3, 5] - s[1, 2]^2*s[1, 4]*s[3, 4]*s[3, 5] - 
     s[1, 2]*s[1, 3]*s[1, 4]*s[3, 4]*s[3, 5] - s[1, 2]*s[1, 4]^2*s[3, 4]*
      s[3, 5] - s[1, 2]^2*s[1, 5]*s[3, 4]*s[3, 5] - 
     s[1, 2]*s[1, 3]*s[1, 5]*s[3, 4]*s[3, 5] - s[1, 2]*s[1, 4]*s[1, 5]*
      s[3, 4]*s[3, 5] - s[1, 2]*s[1, 3]*s[2, 3]*s[3, 4]*s[3, 5] - 
     s[1, 3]^2*s[2, 3]*s[3, 4]*s[3, 5] - 3*s[1, 2]*s[1, 4]*s[2, 3]*s[3, 4]*
      s[3, 5] - 2*s[1, 3]*s[1, 4]*s[2, 3]*s[3, 4]*s[3, 5] - 
     s[1, 4]^2*s[2, 3]*s[3, 4]*s[3, 5] - 3*s[1, 2]*s[1, 5]*s[2, 3]*s[3, 4]*
      s[3, 5] - s[1, 3]*s[1, 5]*s[2, 3]*s[3, 4]*s[3, 5] - 
     s[1, 4]*s[1, 5]*s[2, 3]*s[3, 4]*s[3, 5] - 2*s[1, 3]*s[2, 3]^2*s[3, 4]*
      s[3, 5] - 2*s[1, 4]*s[2, 3]^2*s[3, 4]*s[3, 5] - 
     2*s[1, 5]*s[2, 3]^2*s[3, 4]*s[3, 5] - 2*s[1, 2]*s[1, 4]*s[2, 4]*s[3, 4]*
      s[3, 5] - 2*s[1, 2]*s[1, 5]*s[2, 4]*s[3, 4]*s[3, 5] - 
     2*s[1, 3]*s[2, 3]*s[2, 4]*s[3, 4]*s[3, 5] - 2*s[1, 4]*s[2, 3]*s[2, 4]*
      s[3, 4]*s[3, 5] - 2*s[1, 5]*s[2, 3]*s[2, 4]*s[3, 4]*s[3, 5] - 
     s[1, 2]*s[1, 4]*s[3, 4]^2*s[3, 5] - s[1, 2]*s[1, 5]*s[3, 4]^2*s[3, 5] - 
     s[1, 3]*s[2, 3]*s[3, 4]^2*s[3, 5] - s[1, 4]*s[2, 3]*s[3, 4]^2*s[3, 5] - 
     s[1, 5]*s[2, 3]*s[3, 4]^2*s[3, 5] - s[1, 2]^2*s[1, 5]*s[2, 3]*s[4, 5] - 
     s[1, 2]*s[1, 3]*s[1, 5]*s[2, 3]*s[4, 5] - s[1, 2]*s[1, 3]*s[2, 3]^2*
      s[4, 5] - s[1, 3]^2*s[2, 3]^2*s[4, 5] - s[1, 2]*s[1, 4]*s[2, 3]^2*
      s[4, 5] - s[1, 3]*s[1, 4]*s[2, 3]^2*s[4, 5] - 
     2*s[1, 2]*s[1, 5]*s[2, 3]^2*s[4, 5] - s[1, 3]*s[1, 5]*s[2, 3]^2*
      s[4, 5] - s[1, 3]*s[2, 3]^3*s[4, 5] - s[1, 4]*s[2, 3]^3*s[4, 5] - 
     s[1, 5]*s[2, 3]^3*s[4, 5] - s[1, 2]*s[1, 3]*s[2, 3]*s[2, 4]*s[4, 5] - 
     s[1, 3]^2*s[2, 3]*s[2, 4]*s[4, 5] - s[1, 2]*s[1, 4]*s[2, 3]*s[2, 4]*
      s[4, 5] - s[1, 3]*s[1, 4]*s[2, 3]*s[2, 4]*s[4, 5] - 
     s[1, 2]*s[1, 5]*s[2, 3]*s[2, 4]*s[4, 5] - s[1, 3]*s[1, 5]*s[2, 3]*
      s[2, 4]*s[4, 5] - s[1, 3]*s[2, 3]^2*s[2, 4]*s[4, 5] - 
     s[1, 4]*s[2, 3]^2*s[2, 4]*s[4, 5] - s[1, 5]*s[2, 3]^2*s[2, 4]*s[4, 5] - 
     s[1, 2]^2*s[1, 5]*s[3, 4]*s[4, 5] - s[1, 2]*s[1, 3]*s[1, 5]*s[3, 4]*
      s[4, 5] - s[1, 2]*s[1, 3]*s[2, 3]*s[3, 4]*s[4, 5] - 
     s[1, 3]^2*s[2, 3]*s[3, 4]*s[4, 5] - 2*s[1, 2]*s[1, 4]*s[2, 3]*s[3, 4]*
      s[4, 5] - s[1, 3]*s[1, 4]*s[2, 3]*s[3, 4]*s[4, 5] - 
     3*s[1, 2]*s[1, 5]*s[2, 3]*s[3, 4]*s[4, 5] - s[1, 3]*s[1, 5]*s[2, 3]*
      s[3, 4]*s[4, 5] - 2*s[1, 3]*s[2, 3]^2*s[3, 4]*s[4, 5] - 
     2*s[1, 4]*s[2, 3]^2*s[3, 4]*s[4, 5] - 2*s[1, 5]*s[2, 3]^2*s[3, 4]*
      s[4, 5] - s[1, 2]*s[1, 4]*s[2, 4]*s[3, 4]*s[4, 5] - 
     s[1, 2]*s[1, 5]*s[2, 4]*s[3, 4]*s[4, 5] - s[1, 3]*s[2, 3]*s[2, 4]*
      s[3, 4]*s[4, 5] - s[1, 4]*s[2, 3]*s[2, 4]*s[3, 4]*s[4, 5] - 
     s[1, 5]*s[2, 3]*s[2, 4]*s[3, 4]*s[4, 5] - s[1, 2]*s[1, 4]*s[3, 4]^2*
      s[4, 5] - s[1, 2]*s[1, 5]*s[3, 4]^2*s[4, 5] - 
     s[1, 3]*s[2, 3]*s[3, 4]^2*s[4, 5] - s[1, 4]*s[2, 3]*s[3, 4]^2*s[4, 5] - 
     s[1, 5]*s[2, 3]*s[3, 4]^2*s[4, 5] - s[1, 2]^2*s[1, 5]*s[3, 5]*s[4, 5] - 
     s[1, 2]*s[1, 3]*s[1, 5]*s[3, 5]*s[4, 5] - s[1, 2]*s[1, 4]*s[2, 3]*
      s[3, 5]*s[4, 5] - 2*s[1, 2]*s[1, 5]*s[2, 3]*s[3, 5]*s[4, 5] - 
     s[1, 3]*s[2, 3]^2*s[3, 5]*s[4, 5] - s[1, 4]*s[2, 3]^2*s[3, 5]*s[4, 5] - 
     s[1, 5]*s[2, 3]^2*s[3, 5]*s[4, 5] - s[1, 2]*s[1, 4]*s[2, 4]*s[3, 5]*
      s[4, 5] - s[1, 2]*s[1, 5]*s[2, 4]*s[3, 5]*s[4, 5] - 
     s[1, 3]*s[2, 3]*s[2, 4]*s[3, 5]*s[4, 5] - s[1, 4]*s[2, 3]*s[2, 4]*
      s[3, 5]*s[4, 5] - s[1, 5]*s[2, 3]*s[2, 4]*s[3, 5]*s[4, 5] - 
     s[1, 2]*s[1, 4]*s[3, 4]*s[3, 5]*s[4, 5] - s[1, 2]*s[1, 5]*s[3, 4]*
      s[3, 5]*s[4, 5] - s[1, 3]*s[2, 3]*s[3, 4]*s[3, 5]*s[4, 5] - 
     s[1, 4]*s[2, 3]*s[3, 4]*s[3, 5]*s[4, 5] - s[1, 5]*s[2, 3]*s[3, 4]*
      s[3, 5]*s[4, 5])/(s[1, 2]*s[2, 3]*s[1, 2, 3]*s[2, 3, 4]*s[1, 2, 3, 4]), 
  X[s, {1, 4, 3}] -> -((s[3, 5]*(s[1, 2]^2*s[1, 4]*s[2, 3] + 
       s[1, 2]*s[1, 3]*s[1, 4]*s[2, 3] + s[1, 2]*s[1, 4]^2*s[2, 3] + 
       s[1, 2]*s[1, 4]*s[1, 5]*s[2, 3] + s[1, 2]*s[1, 4]*s[2, 3]^2 + 
       s[1, 3]*s[1, 4]*s[2, 3]^2 + s[1, 4]^2*s[2, 3]^2 + 
       s[1, 4]*s[1, 5]*s[2, 3]^2 + s[1, 2]^2*s[1, 4]*s[2, 4] + 
       s[1, 2]*s[1, 3]*s[1, 4]*s[2, 4] + s[1, 2]*s[1, 4]^2*s[2, 4] + 
       s[1, 2]^2*s[1, 5]*s[2, 4] + s[1, 2]*s[1, 3]*s[1, 5]*s[2, 4] + 
       s[1, 2]*s[1, 4]*s[1, 5]*s[2, 4] + 2*s[1, 2]*s[1, 4]*s[2, 3]*s[2, 4] + 
       s[1, 3]*s[1, 4]*s[2, 3]*s[2, 4] + s[1, 4]^2*s[2, 3]*s[2, 4] + 
       2*s[1, 2]*s[1, 5]*s[2, 3]*s[2, 4] + s[1, 4]*s[1, 5]*s[2, 3]*s[2, 4] + 
       s[1, 3]*s[2, 3]^2*s[2, 4] + s[1, 4]*s[2, 3]^2*s[2, 4] + 
       s[1, 5]*s[2, 3]^2*s[2, 4] + s[1, 2]*s[1, 4]*s[2, 4]^2 + 
       s[1, 2]*s[1, 5]*s[2, 4]^2 + s[1, 3]*s[2, 3]*s[2, 4]^2 + 
       s[1, 4]*s[2, 3]*s[2, 4]^2 + s[1, 5]*s[2, 3]*s[2, 4]^2 + 
       s[1, 2]^2*s[1, 4]*s[3, 4] + s[1, 2]*s[1, 3]*s[1, 4]*s[3, 4] + 
       s[1, 2]*s[1, 4]^2*s[3, 4] + s[1, 2]^2*s[1, 5]*s[3, 4] + 
       s[1, 2]*s[1, 3]*s[1, 5]*s[3, 4] + s[1, 2]*s[1, 4]*s[1, 5]*s[3, 4] + 
       2*s[1, 2]*s[1, 4]*s[2, 3]*s[3, 4] + s[1, 3]*s[1, 4]*s[2, 3]*s[3, 4] + 
       s[1, 4]^2*s[2, 3]*s[3, 4] + 2*s[1, 2]*s[1, 5]*s[2, 3]*s[3, 4] + 
       s[1, 4]*s[1, 5]*s[2, 3]*s[3, 4] + s[1, 3]*s[2, 3]^2*s[3, 4] + 
       s[1, 4]*s[2, 3]^2*s[3, 4] + s[1, 5]*s[2, 3]^2*s[3, 4] + 
       2*s[1, 2]*s[1, 4]*s[2, 4]*s[3, 4] + 2*s[1, 2]*s[1, 5]*s[2, 4]*
        s[3, 4] + 2*s[1, 3]*s[2, 3]*s[2, 4]*s[3, 4] + 
       2*s[1, 4]*s[2, 3]*s[2, 4]*s[3, 4] + 2*s[1, 5]*s[2, 3]*s[2, 4]*
        s[3, 4] + s[1, 2]*s[1, 4]*s[3, 4]^2 + s[1, 2]*s[1, 5]*s[3, 4]^2 + 
       s[1, 3]*s[2, 3]*s[3, 4]^2 + s[1, 4]*s[2, 3]*s[3, 4]^2 + 
       s[1, 5]*s[2, 3]*s[3, 4]^2 + s[1, 2]^2*s[1, 5]*s[4, 5] + 
       s[1, 2]*s[1, 3]*s[1, 5]*s[4, 5] + s[1, 2]*s[1, 4]*s[2, 3]*s[4, 5] + 
       2*s[1, 2]*s[1, 5]*s[2, 3]*s[4, 5] + s[1, 3]*s[2, 3]^2*s[4, 5] + 
       s[1, 4]*s[2, 3]^2*s[4, 5] + s[1, 5]*s[2, 3]^2*s[4, 5] + 
       s[1, 2]*s[1, 4]*s[2, 4]*s[4, 5] + s[1, 2]*s[1, 5]*s[2, 4]*s[4, 5] + 
       s[1, 3]*s[2, 3]*s[2, 4]*s[4, 5] + s[1, 4]*s[2, 3]*s[2, 4]*s[4, 5] + 
       s[1, 5]*s[2, 3]*s[2, 4]*s[4, 5] + s[1, 2]*s[1, 4]*s[3, 4]*s[4, 5] + 
       s[1, 2]*s[1, 5]*s[3, 4]*s[4, 5] + s[1, 3]*s[2, 3]*s[3, 4]*s[4, 5] + 
       s[1, 4]*s[2, 3]*s[3, 4]*s[4, 5] + s[1, 5]*s[2, 3]*s[3, 4]*s[4, 5]))/
     (s[1, 2]*s[2, 3]*s[1, 2, 3]*s[2, 3, 4]*s[1, 2, 3, 4])), 
  X[s, {3, 1, 4}] -> -(((s[1, 3] + s[2, 3] + s[3, 4] + s[3, 5])*
      (s[1, 2]^2*s[1, 4]*s[2, 3] + s[1, 2]*s[1, 3]*s[1, 4]*s[2, 3] + 
       s[1, 2]*s[1, 4]^2*s[2, 3] + s[1, 2]^2*s[1, 5]*s[2, 3] + 
       s[1, 2]*s[1, 3]*s[1, 5]*s[2, 3] + s[1, 2]*s[1, 4]*s[1, 5]*s[2, 3] + 
       2*s[1, 2]*s[1, 4]*s[2, 3]^2 + s[1, 3]*s[1, 4]*s[2, 3]^2 + 
       s[1, 4]^2*s[2, 3]^2 + 2*s[1, 2]*s[1, 5]*s[2, 3]^2 + 
       s[1, 3]*s[1, 5]*s[2, 3]^2 + s[1, 4]*s[1, 5]*s[2, 3]^2 + 
       s[1, 4]*s[2, 3]^3 + s[1, 5]*s[2, 3]^3 + s[1, 2]^2*s[1, 4]*s[2, 4] + 
       s[1, 2]*s[1, 3]*s[1, 4]*s[2, 4] + s[1, 2]*s[1, 4]^2*s[2, 4] + 
       s[1, 2]^2*s[1, 5]*s[2, 4] + s[1, 2]*s[1, 3]*s[1, 5]*s[2, 4] + 
       s[1, 2]*s[1, 4]*s[1, 5]*s[2, 4] + 3*s[1, 2]*s[1, 4]*s[2, 3]*s[2, 4] + 
       s[1, 3]*s[1, 4]*s[2, 3]*s[2, 4] + s[1, 4]^2*s[2, 3]*s[2, 4] + 
       3*s[1, 2]*s[1, 5]*s[2, 3]*s[2, 4] + s[1, 3]*s[1, 5]*s[2, 3]*s[2, 4] + 
       s[1, 4]*s[1, 5]*s[2, 3]*s[2, 4] + 2*s[1, 4]*s[2, 3]^2*s[2, 4] + 
       2*s[1, 5]*s[2, 3]^2*s[2, 4] + s[1, 2]*s[1, 4]*s[2, 4]^2 + 
       s[1, 2]*s[1, 5]*s[2, 4]^2 + s[1, 4]*s[2, 3]*s[2, 4]^2 + 
       s[1, 5]*s[2, 3]*s[2, 4]^2 + s[1, 2]^2*s[1, 4]*s[3, 4] + 
       s[1, 2]*s[1, 3]*s[1, 4]*s[3, 4] + s[1, 2]*s[1, 4]^2*s[3, 4] + 
       s[1, 2]^2*s[1, 5]*s[3, 4] + s[1, 2]*s[1, 3]*s[1, 5]*s[3, 4] + 
       s[1, 2]*s[1, 4]*s[1, 5]*s[3, 4] + 3*s[1, 2]*s[1, 4]*s[2, 3]*s[3, 4] + 
       s[1, 3]*s[1, 4]*s[2, 3]*s[3, 4] + s[1, 4]^2*s[2, 3]*s[3, 4] + 
       3*s[1, 2]*s[1, 5]*s[2, 3]*s[3, 4] + s[1, 3]*s[1, 5]*s[2, 3]*s[3, 4] + 
       s[1, 4]*s[1, 5]*s[2, 3]*s[3, 4] + 2*s[1, 4]*s[2, 3]^2*s[3, 4] + 
       2*s[1, 5]*s[2, 3]^2*s[3, 4] + 2*s[1, 2]*s[1, 4]*s[2, 4]*s[3, 4] + 
       2*s[1, 2]*s[1, 5]*s[2, 4]*s[3, 4] + 2*s[1, 4]*s[2, 3]*s[2, 4]*
        s[3, 4] + 2*s[1, 5]*s[2, 3]*s[2, 4]*s[3, 4] + 
       s[1, 2]*s[1, 4]*s[3, 4]^2 + s[1, 2]*s[1, 5]*s[3, 4]^2 + 
       s[1, 4]*s[2, 3]*s[3, 4]^2 + s[1, 5]*s[2, 3]*s[3, 4]^2 + 
       s[1, 2]^2*s[1, 5]*s[4, 5] + s[1, 2]*s[1, 3]*s[1, 5]*s[4, 5] + 
       s[1, 2]*s[1, 4]*s[2, 3]*s[4, 5] + 2*s[1, 2]*s[1, 5]*s[2, 3]*s[4, 5] + 
       s[1, 4]*s[2, 3]^2*s[4, 5] + s[1, 5]*s[2, 3]^2*s[4, 5] + 
       s[1, 2]*s[1, 4]*s[2, 4]*s[4, 5] + s[1, 2]*s[1, 5]*s[2, 4]*s[4, 5] + 
       s[1, 4]*s[2, 3]*s[2, 4]*s[4, 5] + s[1, 5]*s[2, 3]*s[2, 4]*s[4, 5] + 
       s[1, 2]*s[1, 4]*s[3, 4]*s[4, 5] + s[1, 2]*s[1, 5]*s[3, 4]*s[4, 5] + 
       s[1, 4]*s[2, 3]*s[3, 4]*s[4, 5] + s[1, 5]*s[2, 3]*s[3, 4]*s[4, 5]))/
     (s[1, 2]*s[2, 3]*s[1, 2, 3]*s[2, 3, 4]*s[1, 2, 3, 4])), 
  X[s, {3, 4, 1}] -> -((s[1, 5]*(s[1, 3] + s[2, 3] + s[3, 4] + s[3, 5])*
      (s[1, 2]^2*s[1, 4] + s[1, 2]*s[1, 3]*s[1, 4] + s[1, 2]^2*s[2, 3] + 
       s[1, 2]*s[1, 3]*s[2, 3] + 2*s[1, 2]*s[1, 4]*s[2, 3] + 
       2*s[1, 2]*s[2, 3]^2 + s[1, 3]*s[2, 3]^2 + s[1, 4]*s[2, 3]^2 + 
       s[2, 3]^3 + s[1, 2]^2*s[2, 4] + s[1, 2]*s[1, 3]*s[2, 4] + 
       s[1, 2]*s[1, 4]*s[2, 4] + 3*s[1, 2]*s[2, 3]*s[2, 4] + 
       s[1, 3]*s[2, 3]*s[2, 4] + s[1, 4]*s[2, 3]*s[2, 4] + 
       2*s[2, 3]^2*s[2, 4] + s[1, 2]*s[2, 4]^2 + s[2, 3]*s[2, 4]^2 + 
       s[1, 2]^2*s[3, 4] + s[1, 2]*s[1, 3]*s[3, 4] + 
       s[1, 2]*s[1, 4]*s[3, 4] + 3*s[1, 2]*s[2, 3]*s[3, 4] + 
       s[1, 3]*s[2, 3]*s[3, 4] + s[1, 4]*s[2, 3]*s[3, 4] + 
       2*s[2, 3]^2*s[3, 4] + 2*s[1, 2]*s[2, 4]*s[3, 4] + 
       2*s[2, 3]*s[2, 4]*s[3, 4] + s[1, 2]*s[3, 4]^2 + s[2, 3]*s[3, 4]^2 + 
       s[1, 2]^2*s[4, 5] + s[1, 2]*s[1, 3]*s[4, 5] + 2*s[1, 2]*s[2, 3]*
        s[4, 5] + s[2, 3]^2*s[4, 5] + s[1, 2]*s[2, 4]*s[4, 5] + 
       s[2, 3]*s[2, 4]*s[4, 5] + s[1, 2]*s[3, 4]*s[4, 5] + 
       s[2, 3]*s[3, 4]*s[4, 5]))/(s[1, 2]*s[2, 3]*s[1, 2, 3]*s[2, 3, 4]*
      s[1, 2, 3, 4])), X[s, {4, 1, 3}] -> 
   -(((s[1, 2]^2*s[1, 5] + s[1, 2]*s[1, 3]*s[1, 5] + 2*s[1, 2]*s[1, 5]*
        s[2, 3] + s[1, 3]*s[2, 3]^2 + s[1, 5]*s[2, 3]^2 + 
       s[1, 2]*s[1, 5]*s[2, 4] + s[1, 3]*s[2, 3]*s[2, 4] + 
       s[1, 5]*s[2, 3]*s[2, 4] + s[1, 2]*s[1, 5]*s[3, 4] + 
       s[1, 3]*s[2, 3]*s[3, 4] + s[1, 5]*s[2, 3]*s[3, 4])*s[3, 5]*
      (s[1, 4] + s[2, 4] + s[3, 4] + s[4, 5]))/(s[1, 2]*s[2, 3]*s[1, 2, 3]*
      s[2, 3, 4]*s[1, 2, 3, 4])), X[s, {4, 3, 1}] -> 
   -((s[1, 5]*(s[1, 2]^2*s[1, 3] + s[1, 2]*s[1, 3]^2 + 
       2*s[1, 2]*s[1, 3]*s[2, 3] + s[1, 2]*s[1, 3]*s[2, 4] + 
       s[1, 2]*s[1, 3]*s[3, 4] + s[1, 2]^2*s[3, 5] + 
       s[1, 2]*s[1, 3]*s[3, 5] + 2*s[1, 2]*s[2, 3]*s[3, 5] + 
       s[2, 3]^2*s[3, 5] + s[1, 2]*s[2, 4]*s[3, 5] + 
       s[2, 3]*s[2, 4]*s[3, 5] + s[1, 2]*s[3, 4]*s[3, 5] + 
       s[2, 3]*s[3, 4]*s[3, 5])*(s[1, 4] + s[2, 4] + s[3, 4] + s[4, 5]))/
     (s[1, 2]*s[2, 3]*s[1, 2, 3]*s[2, 3, 4]*s[1, 2, 3, 4])), 
  X[s, {1, 2, 4}] -> (s[1, 2]*s[1, 4]*s[2, 3]*s[2, 4]*s[3, 4] + 
     s[1, 3]*s[1, 4]*s[2, 3]*s[2, 4]*s[3, 4] + s[1, 4]^2*s[2, 3]*s[2, 4]*
      s[3, 4] + s[1, 2]*s[1, 5]*s[2, 3]*s[2, 4]*s[3, 4] + 
     s[1, 3]*s[1, 5]*s[2, 3]*s[2, 4]*s[3, 4] + s[1, 4]*s[1, 5]*s[2, 3]*
      s[2, 4]*s[3, 4] - s[1, 2]*s[2, 3]^2*s[2, 4]*s[3, 4] - 
     s[1, 3]*s[2, 3]^2*s[2, 4]*s[3, 4] + s[1, 5]*s[2, 3]^2*s[2, 4]*s[3, 4] - 
     s[2, 3]^3*s[2, 4]*s[3, 4] + s[1, 2]*s[1, 4]*s[2, 4]^2*s[3, 4] + 
     s[1, 3]*s[1, 4]*s[2, 4]^2*s[3, 4] + s[1, 4]^2*s[2, 4]^2*s[3, 4] + 
     s[1, 2]*s[1, 5]*s[2, 4]^2*s[3, 4] + s[1, 3]*s[1, 5]*s[2, 4]^2*s[3, 4] + 
     s[1, 4]*s[1, 5]*s[2, 4]^2*s[3, 4] - s[1, 2]*s[2, 3]*s[2, 4]^2*s[3, 4] - 
     s[1, 3]*s[2, 3]*s[2, 4]^2*s[3, 4] + s[1, 4]*s[2, 3]*s[2, 4]^2*s[3, 4] + 
     2*s[1, 5]*s[2, 3]*s[2, 4]^2*s[3, 4] - 2*s[2, 3]^2*s[2, 4]^2*s[3, 4] + 
     s[1, 4]*s[2, 4]^3*s[3, 4] + s[1, 5]*s[2, 4]^3*s[3, 4] - 
     s[2, 3]*s[2, 4]^3*s[3, 4] + s[1, 2]*s[1, 4]*s[2, 3]*s[2, 5]*s[3, 4] + 
     s[1, 3]*s[1, 4]*s[2, 3]*s[2, 5]*s[3, 4] + s[1, 4]^2*s[2, 3]*s[2, 5]*
      s[3, 4] + s[1, 2]*s[1, 5]*s[2, 3]*s[2, 5]*s[3, 4] + 
     s[1, 3]*s[1, 5]*s[2, 3]*s[2, 5]*s[3, 4] + s[1, 4]*s[1, 5]*s[2, 3]*
      s[2, 5]*s[3, 4] - s[1, 2]*s[2, 3]^2*s[2, 5]*s[3, 4] - 
     s[1, 3]*s[2, 3]^2*s[2, 5]*s[3, 4] + s[1, 5]*s[2, 3]^2*s[2, 5]*s[3, 4] - 
     s[2, 3]^3*s[2, 5]*s[3, 4] + s[1, 2]*s[1, 4]*s[2, 4]*s[2, 5]*s[3, 4] + 
     s[1, 3]*s[1, 4]*s[2, 4]*s[2, 5]*s[3, 4] + s[1, 4]^2*s[2, 4]*s[2, 5]*
      s[3, 4] + s[1, 2]*s[1, 5]*s[2, 4]*s[2, 5]*s[3, 4] + 
     s[1, 3]*s[1, 5]*s[2, 4]*s[2, 5]*s[3, 4] + s[1, 4]*s[1, 5]*s[2, 4]*
      s[2, 5]*s[3, 4] - s[1, 2]*s[2, 3]*s[2, 4]*s[2, 5]*s[3, 4] - 
     s[1, 3]*s[2, 3]*s[2, 4]*s[2, 5]*s[3, 4] + s[1, 4]*s[2, 3]*s[2, 4]*
      s[2, 5]*s[3, 4] + 2*s[1, 5]*s[2, 3]*s[2, 4]*s[2, 5]*s[3, 4] - 
     2*s[2, 3]^2*s[2, 4]*s[2, 5]*s[3, 4] + s[1, 4]*s[2, 4]^2*s[2, 5]*
      s[3, 4] + s[1, 5]*s[2, 4]^2*s[2, 5]*s[3, 4] - 
     s[2, 3]*s[2, 4]^2*s[2, 5]*s[3, 4] + s[1, 2]*s[1, 4]*s[2, 4]*s[3, 4]^2 + 
     s[1, 3]*s[1, 4]*s[2, 4]*s[3, 4]^2 + s[1, 4]^2*s[2, 4]*s[3, 4]^2 + 
     s[1, 2]*s[1, 5]*s[2, 4]*s[3, 4]^2 + s[1, 3]*s[1, 5]*s[2, 4]*s[3, 4]^2 + 
     s[1, 4]*s[1, 5]*s[2, 4]*s[3, 4]^2 - s[1, 2]*s[2, 3]*s[2, 4]*s[3, 4]^2 - 
     s[1, 3]*s[2, 3]*s[2, 4]*s[3, 4]^2 + s[1, 4]*s[2, 3]*s[2, 4]*s[3, 4]^2 + 
     2*s[1, 5]*s[2, 3]*s[2, 4]*s[3, 4]^2 - 2*s[2, 3]^2*s[2, 4]*s[3, 4]^2 + 
     2*s[1, 4]*s[2, 4]^2*s[3, 4]^2 + 2*s[1, 5]*s[2, 4]^2*s[3, 4]^2 - 
     2*s[2, 3]*s[2, 4]^2*s[3, 4]^2 + s[1, 2]*s[1, 4]*s[2, 5]*s[3, 4]^2 + 
     s[1, 3]*s[1, 4]*s[2, 5]*s[3, 4]^2 + s[1, 4]^2*s[2, 5]*s[3, 4]^2 + 
     s[1, 2]*s[1, 5]*s[2, 5]*s[3, 4]^2 + s[1, 3]*s[1, 5]*s[2, 5]*s[3, 4]^2 + 
     s[1, 4]*s[1, 5]*s[2, 5]*s[3, 4]^2 - s[1, 2]*s[2, 3]*s[2, 5]*s[3, 4]^2 - 
     s[1, 3]*s[2, 3]*s[2, 5]*s[3, 4]^2 + s[1, 4]*s[2, 3]*s[2, 5]*s[3, 4]^2 + 
     2*s[1, 5]*s[2, 3]*s[2, 5]*s[3, 4]^2 - 2*s[2, 3]^2*s[2, 5]*s[3, 4]^2 + 
     2*s[1, 4]*s[2, 4]*s[2, 5]*s[3, 4]^2 + 2*s[1, 5]*s[2, 4]*s[2, 5]*
      s[3, 4]^2 - 2*s[2, 3]*s[2, 4]*s[2, 5]*s[3, 4]^2 + 
     s[1, 4]*s[2, 4]*s[3, 4]^3 + s[1, 5]*s[2, 4]*s[3, 4]^3 - 
     s[2, 3]*s[2, 4]*s[3, 4]^3 + s[1, 4]*s[2, 5]*s[3, 4]^3 + 
     s[1, 5]*s[2, 5]*s[3, 4]^3 - s[2, 3]*s[2, 5]*s[3, 4]^3 + 
     s[1, 2]*s[1, 5]*s[2, 3]*s[2, 5]*s[4, 5] + s[1, 3]*s[1, 5]*s[2, 3]*
      s[2, 5]*s[4, 5] - s[1, 2]*s[2, 3]^2*s[2, 5]*s[4, 5] - 
     s[1, 3]*s[2, 3]^2*s[2, 5]*s[4, 5] + s[1, 5]*s[2, 3]^2*s[2, 5]*s[4, 5] - 
     s[2, 3]^3*s[2, 5]*s[4, 5] - s[1, 2]*s[2, 3]*s[2, 4]*s[2, 5]*s[4, 5] - 
     s[1, 3]*s[2, 3]*s[2, 4]*s[2, 5]*s[4, 5] - s[2, 3]^2*s[2, 4]*s[2, 5]*
      s[4, 5] + s[1, 2]*s[1, 5]*s[2, 4]*s[3, 4]*s[4, 5] + 
     s[1, 3]*s[1, 5]*s[2, 4]*s[3, 4]*s[4, 5] + s[1, 4]*s[2, 3]*s[2, 4]*
      s[3, 4]*s[4, 5] + 2*s[1, 5]*s[2, 3]*s[2, 4]*s[3, 4]*s[4, 5] - 
     s[2, 3]^2*s[2, 4]*s[3, 4]*s[4, 5] + s[1, 4]*s[2, 4]^2*s[3, 4]*s[4, 5] + 
     s[1, 5]*s[2, 4]^2*s[3, 4]*s[4, 5] - s[2, 3]*s[2, 4]^2*s[3, 4]*s[4, 5] + 
     s[1, 2]*s[1, 5]*s[2, 5]*s[3, 4]*s[4, 5] + s[1, 3]*s[1, 5]*s[2, 5]*
      s[3, 4]*s[4, 5] - s[1, 2]*s[2, 3]*s[2, 5]*s[3, 4]*s[4, 5] - 
     s[1, 3]*s[2, 3]*s[2, 5]*s[3, 4]*s[4, 5] + s[1, 4]*s[2, 3]*s[2, 5]*
      s[3, 4]*s[4, 5] + 2*s[1, 5]*s[2, 3]*s[2, 5]*s[3, 4]*s[4, 5] - 
     2*s[2, 3]^2*s[2, 5]*s[3, 4]*s[4, 5] + s[1, 4]*s[2, 4]*s[2, 5]*s[3, 4]*
      s[4, 5] + s[1, 5]*s[2, 4]*s[2, 5]*s[3, 4]*s[4, 5] - 
     s[2, 3]*s[2, 4]*s[2, 5]*s[3, 4]*s[4, 5] + s[1, 4]*s[2, 4]*s[3, 4]^2*
      s[4, 5] + s[1, 5]*s[2, 4]*s[3, 4]^2*s[4, 5] - 
     s[2, 3]*s[2, 4]*s[3, 4]^2*s[4, 5] + s[1, 4]*s[2, 5]*s[3, 4]^2*s[4, 5] + 
     s[1, 5]*s[2, 5]*s[3, 4]^2*s[4, 5] - s[2, 3]*s[2, 5]*s[3, 4]^2*s[4, 5])/
    (s[2, 3]*s[3, 4]*s[1, 2, 3]*s[2, 3, 4]*s[1, 2, 3, 4]), 
  X[s, {1, 4, 2}] -> (s[2, 5]*(s[1, 2]*s[1, 5]*s[2, 3]*s[2, 4] + 
      s[1, 3]*s[1, 5]*s[2, 3]*s[2, 4] - s[1, 2]*s[2, 3]^2*s[2, 4] - 
      s[1, 3]*s[2, 3]^2*s[2, 4] + s[1, 5]*s[2, 3]^2*s[2, 4] - 
      s[2, 3]^3*s[2, 4] - s[1, 2]*s[2, 3]*s[2, 4]^2 - 
      s[1, 3]*s[2, 3]*s[2, 4]^2 - s[2, 3]^2*s[2, 4]^2 + 
      s[1, 2]*s[1, 4]*s[2, 3]*s[3, 4] + s[1, 3]*s[1, 4]*s[2, 3]*s[3, 4] + 
      s[1, 4]^2*s[2, 3]*s[3, 4] + s[1, 2]*s[1, 5]*s[2, 3]*s[3, 4] + 
      s[1, 3]*s[1, 5]*s[2, 3]*s[3, 4] + s[1, 4]*s[1, 5]*s[2, 3]*s[3, 4] - 
      s[1, 2]*s[2, 3]^2*s[3, 4] - s[1, 3]*s[2, 3]^2*s[3, 4] + 
      s[1, 5]*s[2, 3]^2*s[3, 4] - s[2, 3]^3*s[3, 4] + 
      s[1, 2]*s[1, 4]*s[2, 4]*s[3, 4] + s[1, 3]*s[1, 4]*s[2, 4]*s[3, 4] + 
      s[1, 4]^2*s[2, 4]*s[3, 4] + s[1, 2]*s[1, 5]*s[2, 4]*s[3, 4] + 
      s[1, 3]*s[1, 5]*s[2, 4]*s[3, 4] + s[1, 4]*s[1, 5]*s[2, 4]*s[3, 4] - 
      2*s[1, 2]*s[2, 3]*s[2, 4]*s[3, 4] - 2*s[1, 3]*s[2, 3]*s[2, 4]*s[3, 4] + 
      s[1, 4]*s[2, 3]*s[2, 4]*s[3, 4] + 2*s[1, 5]*s[2, 3]*s[2, 4]*s[3, 4] - 
      3*s[2, 3]^2*s[2, 4]*s[3, 4] + s[1, 4]*s[2, 4]^2*s[3, 4] + 
      s[1, 5]*s[2, 4]^2*s[3, 4] - s[2, 3]*s[2, 4]^2*s[3, 4] + 
      s[1, 2]*s[1, 4]*s[3, 4]^2 + s[1, 3]*s[1, 4]*s[3, 4]^2 + 
      s[1, 4]^2*s[3, 4]^2 + s[1, 2]*s[1, 5]*s[3, 4]^2 + 
      s[1, 3]*s[1, 5]*s[3, 4]^2 + s[1, 4]*s[1, 5]*s[3, 4]^2 - 
      s[1, 2]*s[2, 3]*s[3, 4]^2 - s[1, 3]*s[2, 3]*s[3, 4]^2 + 
      s[1, 4]*s[2, 3]*s[3, 4]^2 + 2*s[1, 5]*s[2, 3]*s[3, 4]^2 - 
      2*s[2, 3]^2*s[3, 4]^2 + 2*s[1, 4]*s[2, 4]*s[3, 4]^2 + 
      2*s[1, 5]*s[2, 4]*s[3, 4]^2 - 2*s[2, 3]*s[2, 4]*s[3, 4]^2 + 
      s[1, 4]*s[3, 4]^3 + s[1, 5]*s[3, 4]^3 - s[2, 3]*s[3, 4]^3 + 
      s[1, 2]*s[1, 5]*s[2, 3]*s[4, 5] + s[1, 3]*s[1, 5]*s[2, 3]*s[4, 5] - 
      s[1, 2]*s[2, 3]^2*s[4, 5] - s[1, 3]*s[2, 3]^2*s[4, 5] + 
      s[1, 5]*s[2, 3]^2*s[4, 5] - s[2, 3]^3*s[4, 5] - 
      s[1, 2]*s[2, 3]*s[2, 4]*s[4, 5] - s[1, 3]*s[2, 3]*s[2, 4]*s[4, 5] - 
      s[2, 3]^2*s[2, 4]*s[4, 5] + s[1, 2]*s[1, 5]*s[3, 4]*s[4, 5] + 
      s[1, 3]*s[1, 5]*s[3, 4]*s[4, 5] - s[1, 2]*s[2, 3]*s[3, 4]*s[4, 5] - 
      s[1, 3]*s[2, 3]*s[3, 4]*s[4, 5] + s[1, 4]*s[2, 3]*s[3, 4]*s[4, 5] + 
      2*s[1, 5]*s[2, 3]*s[3, 4]*s[4, 5] - 2*s[2, 3]^2*s[3, 4]*s[4, 5] + 
      s[1, 4]*s[2, 4]*s[3, 4]*s[4, 5] + s[1, 5]*s[2, 4]*s[3, 4]*s[4, 5] - 
      s[2, 3]*s[2, 4]*s[3, 4]*s[4, 5] + s[1, 4]*s[3, 4]^2*s[4, 5] + 
      s[1, 5]*s[3, 4]^2*s[4, 5] - s[2, 3]*s[3, 4]^2*s[4, 5]))/
    (s[2, 3]*s[3, 4]*s[1, 2, 3]*s[2, 3, 4]*s[1, 2, 3, 4]), 
  X[s, {2, 1, 4}] -> ((s[1, 2] + s[2, 3] + s[2, 4] + s[2, 5])*
     (s[1, 2]*s[1, 4]*s[2, 3]*s[3, 4] + s[1, 3]*s[1, 4]*s[2, 3]*s[3, 4] + 
      s[1, 4]^2*s[2, 3]*s[3, 4] + s[1, 2]*s[1, 5]*s[2, 3]*s[3, 4] + 
      s[1, 3]*s[1, 5]*s[2, 3]*s[3, 4] + s[1, 4]*s[1, 5]*s[2, 3]*s[3, 4] + 
      s[1, 4]*s[2, 3]^2*s[3, 4] + s[1, 5]*s[2, 3]^2*s[3, 4] + 
      s[1, 2]*s[1, 4]*s[2, 4]*s[3, 4] + s[1, 3]*s[1, 4]*s[2, 4]*s[3, 4] + 
      s[1, 4]^2*s[2, 4]*s[3, 4] + s[1, 2]*s[1, 5]*s[2, 4]*s[3, 4] + 
      s[1, 3]*s[1, 5]*s[2, 4]*s[3, 4] + s[1, 4]*s[1, 5]*s[2, 4]*s[3, 4] + 
      2*s[1, 4]*s[2, 3]*s[2, 4]*s[3, 4] + 2*s[1, 5]*s[2, 3]*s[2, 4]*s[3, 4] + 
      s[1, 4]*s[2, 4]^2*s[3, 4] + s[1, 5]*s[2, 4]^2*s[3, 4] + 
      s[1, 2]*s[1, 4]*s[3, 4]^2 + s[1, 3]*s[1, 4]*s[3, 4]^2 + 
      s[1, 4]^2*s[3, 4]^2 + s[1, 2]*s[1, 5]*s[3, 4]^2 + 
      s[1, 3]*s[1, 5]*s[3, 4]^2 + s[1, 4]*s[1, 5]*s[3, 4]^2 + 
      2*s[1, 4]*s[2, 3]*s[3, 4]^2 + 2*s[1, 5]*s[2, 3]*s[3, 4]^2 + 
      2*s[1, 4]*s[2, 4]*s[3, 4]^2 + 2*s[1, 5]*s[2, 4]*s[3, 4]^2 + 
      s[1, 4]*s[3, 4]^3 + s[1, 5]*s[3, 4]^3 + s[1, 2]*s[1, 5]*s[2, 3]*
       s[4, 5] + s[1, 3]*s[1, 5]*s[2, 3]*s[4, 5] + s[1, 5]*s[2, 3]^2*
       s[4, 5] + s[1, 2]*s[1, 5]*s[3, 4]*s[4, 5] + s[1, 3]*s[1, 5]*s[3, 4]*
       s[4, 5] + s[1, 4]*s[2, 3]*s[3, 4]*s[4, 5] + 2*s[1, 5]*s[2, 3]*s[3, 4]*
       s[4, 5] + s[1, 4]*s[2, 4]*s[3, 4]*s[4, 5] + s[1, 5]*s[2, 4]*s[3, 4]*
       s[4, 5] + s[1, 4]*s[3, 4]^2*s[4, 5] + s[1, 5]*s[3, 4]^2*s[4, 5]))/
    (s[2, 3]*s[3, 4]*s[1, 2, 3]*s[2, 3, 4]*s[1, 2, 3, 4]), 
  X[s, {2, 4, 1}] -> (s[1, 5]*(s[1, 2] + s[2, 3] + s[2, 4] + s[2, 5])*
     (s[1, 2]*s[1, 4]*s[2, 3] + s[1, 3]*s[1, 4]*s[2, 3] + s[1, 4]*s[2, 3]^2 + 
      s[1, 2]*s[1, 4]*s[3, 4] + s[1, 3]*s[1, 4]*s[3, 4] + 
      s[1, 2]*s[2, 3]*s[3, 4] + s[1, 3]*s[2, 3]*s[3, 4] + 
      2*s[1, 4]*s[2, 3]*s[3, 4] + s[2, 3]^2*s[3, 4] + 
      s[1, 2]*s[2, 4]*s[3, 4] + s[1, 3]*s[2, 4]*s[3, 4] + 
      s[1, 4]*s[2, 4]*s[3, 4] + 2*s[2, 3]*s[2, 4]*s[3, 4] + 
      s[2, 4]^2*s[3, 4] + s[1, 2]*s[3, 4]^2 + s[1, 3]*s[3, 4]^2 + 
      s[1, 4]*s[3, 4]^2 + 2*s[2, 3]*s[3, 4]^2 + 2*s[2, 4]*s[3, 4]^2 + 
      s[3, 4]^3 + s[1, 2]*s[2, 3]*s[4, 5] + s[1, 3]*s[2, 3]*s[4, 5] + 
      s[2, 3]^2*s[4, 5] + s[1, 2]*s[3, 4]*s[4, 5] + s[1, 3]*s[3, 4]*s[4, 5] + 
      2*s[2, 3]*s[3, 4]*s[4, 5] + s[2, 4]*s[3, 4]*s[4, 5] + 
      s[3, 4]^2*s[4, 5]))/(s[2, 3]*s[3, 4]*s[1, 2, 3]*s[2, 3, 4]*
     s[1, 2, 3, 4]), X[s, {4, 1, 2}] -> 
   (s[2, 5]*(s[1, 2]*s[1, 5]*s[2, 3] + s[1, 3]*s[1, 5]*s[2, 3] - 
      s[1, 2]*s[2, 3]^2 - s[1, 3]*s[2, 3]^2 + s[1, 5]*s[2, 3]^2 - s[2, 3]^3 - 
      s[1, 2]*s[2, 3]*s[2, 4] - s[1, 3]*s[2, 3]*s[2, 4] - s[2, 3]^2*s[2, 4] + 
      s[1, 2]*s[1, 5]*s[3, 4] + s[1, 3]*s[1, 5]*s[3, 4] - 
      s[1, 2]*s[2, 3]*s[3, 4] - s[1, 3]*s[2, 3]*s[3, 4] + 
      2*s[1, 5]*s[2, 3]*s[3, 4] - 2*s[2, 3]^2*s[3, 4] + 
      s[1, 5]*s[2, 4]*s[3, 4] - s[2, 3]*s[2, 4]*s[3, 4] + s[1, 5]*s[3, 4]^2 - 
      s[2, 3]*s[3, 4]^2)*(s[1, 4] + s[2, 4] + s[3, 4] + s[4, 5]))/
    (s[2, 3]*s[3, 4]*s[1, 2, 3]*s[2, 3, 4]*s[1, 2, 3, 4]), 
  X[s, {4, 2, 1}] -> (s[1, 5]*(s[1, 2]^2*s[2, 3] + s[1, 2]*s[1, 3]*s[2, 3] + 
      2*s[1, 2]*s[2, 3]^2 + s[1, 3]*s[2, 3]^2 + s[2, 3]^3 + 
      s[1, 2]*s[2, 3]*s[2, 4] + s[1, 3]*s[2, 3]*s[2, 4] + s[2, 3]^2*s[2, 4] + 
      s[1, 2]*s[2, 3]*s[2, 5] + s[1, 3]*s[2, 3]*s[2, 5] + s[2, 3]^2*s[2, 5] + 
      s[1, 2]^2*s[3, 4] + s[1, 2]*s[1, 3]*s[3, 4] + 
      3*s[1, 2]*s[2, 3]*s[3, 4] + s[1, 3]*s[2, 3]*s[3, 4] + 
      2*s[2, 3]^2*s[3, 4] + s[1, 2]*s[2, 4]*s[3, 4] + 
      s[2, 3]*s[2, 4]*s[3, 4] + s[1, 2]*s[2, 5]*s[3, 4] + 
      s[1, 3]*s[2, 5]*s[3, 4] + 2*s[2, 3]*s[2, 5]*s[3, 4] + 
      s[2, 4]*s[2, 5]*s[3, 4] + s[1, 2]*s[3, 4]^2 + s[2, 3]*s[3, 4]^2 + 
      s[2, 5]*s[3, 4]^2)*(s[1, 4] + s[2, 4] + s[3, 4] + s[4, 5]))/
    (s[2, 3]*s[3, 4]*s[1, 2, 3]*s[2, 3, 4]*s[1, 2, 3, 4]), 
  X[s, {1, 2, 3}] -> -(((s[1, 5] - s[2, 3] - s[2, 4] - s[3, 4])*
      (s[2, 5] - s[3, 4])*s[3, 5])/(s[3, 4]*s[2, 3, 4]*s[1, 2, 3, 4])), 
  X[s, {1, 3, 2}] -> -((s[2, 5]*(s[1, 5] - s[2, 3] - s[2, 4] - s[3, 4])*
      (s[2, 3] + s[3, 4] + s[3, 5]))/(s[3, 4]*s[2, 3, 4]*s[1, 2, 3, 4])), 
  X[s, {2, 1, 3}] -> -((s[1, 5]*(s[1, 2] + s[2, 3] + s[2, 4] + s[2, 5])*
      s[3, 5])/(s[3, 4]*s[2, 3, 4]*s[1, 2, 3, 4])), 
  X[s, {2, 3, 1}] -> -((s[1, 5]*(s[1, 2] + s[2, 3] + s[2, 4] + s[2, 5])*
      (s[1, 3] + s[3, 5]))/(s[3, 4]*s[2, 3, 4]*s[1, 2, 3, 4])), 
  X[s, {3, 1, 2}] -> -((s[2, 5]*(s[1, 5] - s[2, 3] - s[2, 4] - s[3, 4])*
      (s[1, 3] + s[2, 3] + s[3, 4] + s[3, 5]))/(s[3, 4]*s[2, 3, 4]*
      s[1, 2, 3, 4])), X[s, {3, 2, 1}] -> 
   -((s[1, 5]*(s[1, 2] + s[2, 3] + s[2, 4] + s[2, 5] + s[3, 4])*
      (s[1, 3] + s[2, 3] + s[3, 4] + s[3, 5]))/(s[3, 4]*s[2, 3, 4]*
      s[1, 2, 3, 4]))}}

